Analysing the impact of far-out side-lobes on the imaging performance of the SKA-LOW telescope

The Square Kilometre Array's Low Frequency instrument (SKA-LOW) will be the most sensitive aperture array ever used for radio astronomy, and will operate in the under-sampled regime for most of the frequency band where grating-lobes pose particular challenges. To achieve the expected level of sensitivity for SKA-LOW, it is particularly important to understand how interfering sources in both near and far side-lobes of the station beam affect the imaging performance. We discuss options for station designs, and adopting a random element layout, we assess its effectiveness by investigating how sources far from the main lobe of the station beam degrade images of the target field. These sources have the effect of introducing a noise-like corruption to images, which we call the Far Side-lobe Source Noise (FSSN). Using OSKAR, a GPU-accelerated software simulator, we carried out end-to-end simulations using an all-sky model and telescope configuration representative of the SKA-LOW instrument. The FSSN is a function of both the station beam and the interferometric point spread function, and decreases with increasing observation time until the coverage of the aperture plane no longer improves. Using apodisation to reduce the level of near-in side-lobes of the station beam had a noticeable improvement on the level of FSSN at low frequencies. Our results indicate that the effects of picking up sources in the side-lobes are worse at low frequencies, where the array is less sparse.

==> build.sh <==
#!/bin/bash
latex paper_mnras
bibtex paper_mnras
latex paper_mnras
latex paper_mnras
dvips paper_mnras
dvipdf paper_mnras


==> cleanup.sh <==
#!/bin/bash
rm -f *.log
rm -f *.aux
# rm -f *.bbl
rm -f *.blg
rm -f *.dvi
rm -f *.llt
rm -f *.synctex.gz
rm -f *.out
# rm -f paper_*.pdf

